Analytical Time-Domain Waveforms for Black-Hole Scattering in the Self-Force Expansion

We obtain a systematic understanding of the time-domain gravitational waveform of hyperbolic black-hole scattering at first order in the self-force expansion and all orders in the post-Newtonian/post-Minkowskian (PN/PM) expansion. The continuous frequency spectrum of unbound orbits makes the inverse Fourier transform to the time domain diverge order by order; we introduce a dimensional-regularization-inspired prescription that cures this uniformly. We show that the full waveform then follows, at any PM and PN order, from a single family of integrals, generated by the Lauricella function $F_D^{(3)}$, which we calculate using strategies familiar from the study of Feynman integrals. As a proof of principle, we use this understanding to compute the quadrupolar 1SF waveform through relative 10PM-20PN, that is to order ${\cal O}(G^{10} v^{42})$, the full 1SF waveform to 10PM-10PN, as well as the asymptotic fluxes and the dissipative scattering angle at the corresponding accuracy.

==> anc/README_fluxes_angle.txt <==
Fluxes and dissipative scattering angle — 10PM–10PN ancillary release

All four files are ordinary, self-contained Wolfram Language source files.
Load the desired file with Get using its full path; no decompression or
Python restoration is required for these flux and angle files.

anc_Fluxes/energy_rad.m
  Radiated energy, PM3–PM10 at common 10PN.
  Symbols: energyRadiatedPM (PM association), energyRadiated (sum).

anc_Fluxes/angmomloss_rad.m
  Radiative angular-momentum loss, PM3–PM10 at common 10PN.
  Symbols: angmomlossRadiativePM, angmomlossRadiative.
  The static contribution is excluded.

anc_Fluxes/angmomloss_static.m
  Static angular-momentum loss, PM2–PM10 at common 10PN.
  Symbols: angmomlossStaticPM, angmomlossStatic.

anc_DissScattAngle/ScattAngle_Diss.m
  Dissipative scattering angle, PM3–PM10 at common 10PN.
  Symbols: scattAngleDissPM, scattAngleDiss.
  Includes the static angular-momentum contribution. This file contains
  its explicit 10PM expression and does not load the flux files.

Conventions: leading self-force order, G=c=1; M is the background mass,
mu the small mass, b the incoming impact parameter, v the incoming speed.
The radiative losses describe radiation to infinity; horizon losses are
not included. All coefficients and GPL branches are retained exactly.
Numerical evaluation of GeneralizedPolyLog requires Mathematica 15.0.1.
Repeated GPL constants are defined by the gpl<word> auxiliary symbols
included in each file. A fresh kernel, with M, mu, b and v unassigned,
is recommended. For example, energyRadiatedPM[10] selects the 10PM energy
contribution after loading energy_rad.m.

These files retain only PM entries through 10 from the verified exact
12PM flux/static and 13PM angle exports. No PN terms within retained PM
entries were removed or modified. Unused GPL definitions were removed;
all GPL definitions referenced by the retained expressions are included.
Retained PM expressions were checked against their source byte for byte,
ignoring only the final association delimiter. Higher-order source
archives are preserved outside this ancillary folder.

The quadrupolar waveform package in anc_9PM-10PN/ uses its existing Parquet
container and restore_folder.wl instructions, described in its own README.


==> anc/anc_9PM-10PN/README.txt <==
Ancillary files for
  "Analytical Time-Domain Waveforms for Black-Hole Scattering in the Self-Force Expansion"
  by Chris Kavanagh, Julio Parra-Martinez and Davide Usseglio

Exact l = 2 waveform coefficients through 9PM at 10PN accuracy. The PN cutoff is relative
to the leading quadrupole order: powers through v^22 are retained.

These files accompany the same results as the GitHub collection:
  https://github.com/DUsseglio/Scattering-Waveform-1SF
  Scattering-Waveform-SF/10PM-10PN/
The repository supplies orders through 10PM and multipoles l = 2,...,22, m = 0,...,l.
This ancillary package supplies the quadrupole through 9PM, including reconstructed
negative-m coefficients. The repository will become public together with the paper.

============================================================================================
1. CONTENTS AND REQUIREMENTS
============================================================================================

  waveform_l2_0-9PM_10PN.parquet           zstd-compressed table containing the data folder
  restore_folder.wl                       Mathematica script to restore and verify that folder
  nice_generators_to_HPL_PolyLogTools.wl   non-minimal generators -> G[a1,...,an,y]
  nice_generators_to_HPL_Mathematica.wl    non-minimal generators -> GeneralizedPolyLog[{a1,...,an},y]
  README.txt                              this file

Download all five files into the same directory. Keep the restored folder next to the two
conversion files: the public Mathematica interface locates its conversion file there.

Restoration requires Mathematica 14.2 or later for Parquet import, or Python with pyarrow.
Extraction into built-in polylogarithms requires Mathematica 15.0 or later; Mathematica
15.0.1 is recommended, as in the GitHub collection. Plan for about 1 GB of RAM for
restoration and 0.25 GB of disk space. Loading the complete compact dataset may need about
2 GB of RAM. Conversion to polylogarithms can require substantially more memory.

============================================================================================
2. RESTORING THE DATA FOLDER
============================================================================================

  From a terminal:  wolframscript -file restore_folder.wl
  From a notebook:  Get["/path/to/restore_folder.wl"]

The script creates waveform_l2_0-9PM_10PN/ next to itself and verifies the SHA-256 checksum
and byte count of every restored file. A verification failure aborts the script. To use
other locations, set restoreParquetFile and/or restoreTargetDirectory before running it.
Keep the conversion files next to the restored folder when using a different destination.

Alternatively, with Python (pip install pyarrow), run from the ancillary directory:

  import hashlib
  from collections import defaultdict
  from pathlib import Path
  import pyarrow.parquet as pq

  files = defaultdict(list)
  for row in pq.read_table("waveform_l2_0-9PM_10PN.parquet").to_pylist():
      files[row["path"]].append(row)
  for path, chunks in files.items():
      chunks.sort(key=lambda r: r["part"])
      assert [r["part"] for r in chunks] == list(range(len(chunks)))
      data = "".join(r["content"] for r in chunks).encode("ascii")
      assert all(r["bytes"] == len(data) and
                 r["sha256"] == hashlib.sha256(data).hexdigest() for r in chunks)
      output = Path(path)
      output.parent.mkdir(parents=True, exist_ok=True)
      output.write_bytes(data)

The restored folder contains:

  waveform_l2_0-9PM_10PN/
    load.wl
    multipoles/waveform_0PM.wl ... multipoles/waveform_9PM.wl
    basis/polynomials.wl
    basis/functions.wl
    basis/conjugates.wl

The grouped files and compression avoid storing redundant information. This differs from
GitHub's l{l}/l{l}m{m}/{n}PM-10PN.m layout; the coefficients and generator definitions agree.

============================================================================================
3. NOTATION AND NORMALIZATION
============================================================================================

  n            PM order, 0,...,9 in this package
  l, m         multipole indices; l = 2 here
  y            y = u + Sqrt[1+u^2], with u the rescaled retarded time defined in the paper
  v            velocity parameter and PN expansion parameter
  b            impact parameter in the conventions of the paper
  \[Epsilon]   PM parameter, 1/(b v^2)

The internal waveformCoefficient[n,m] is the compact coefficient with the overall PM
factor omitted. The contribution at nPM is

  (waveformCoefficient[n,m]/(b v^2)^n) /. \[Epsilon] -> 1/(b v^2)

The substitution also applies inside Log[\[Epsilon]]. It must be made before numerical
extraction. The public accessors below perform both steps automatically. No additional
multipole normalization is needed. Coefficients are exact; powers of v through v^22 may
multiply powers of Log[v] and Log[\[Epsilon]]. Some velocity entries vanish.

============================================================================================
4. EXTRACT RESULTS IN MATHEMATICA 15.0.1
============================================================================================

The public function names and arguments follow the GitHub collection. Here n is restricted
to 0,...,9, l to 2, and m to 0,1,2. To load only the basis initially and read PM files on demand:

  waveformOrdersToLoad = {};
  Get["/path/to/waveform_l2_0-9PM_10PN/load.wl"];

  contribution = ScatteringWFPMCoeff[3, 2, 2];
  waveform = ScatteringWFMode[2, 2];

ScatteringWFPMCoeff[n,2,m] loads the selected order, restores (b v^2)^(-n), substitutes
\[Epsilon] -> 1/(b v^2), and resolves all internal basis symbols into built-in functions,
including GeneralizedPolyLog, HarmonicPolyLog, Log and PolyLog as appropriate.
ScatteringWFMode[2,m] sums the contributions from n = 0 through 9.

  value = evaluateScatteringExpression[
    contribution, {y -> 1/2, b -> 100, v -> 1/10}, 30
  ];

To conjugate a complete public result, including its basis functions, use:

  conjugateWaveform = Refine[Conjugate[waveform], y > 0 && b > 0 && v > 0];

The current GitHub load.m restores the overall PM factor but leaves \[Epsilon] in the
logarithms. When comparing its output with this package, apply the same substitution to
that output. This package follows the parameter convention stated in the GitHub README.

============================================================================================
5. WORKING WITH THE COMPACT NON-MINIMAL BASIS
============================================================================================

The internal symbols retain their original nice prefixes. They are inert (unevaluated):

  nicePolynomial[id,y]    shared polynomials in the non-minimal generators, used at 1PM-5PM
  niceFunction[id,y]      shared expressions in those generators and constants, used at 6PM-9PM
  niceConjugateG[label,y] conjugates of generators, re-expressed through niceG
  niceG[label,y]          non-minimal polylogarithmic generators

To load a selected subset, set waveformOrdersToLoad = {0,1,2,3} before Get[load.wl].
Without that setting, load.wl loads all orders. Add an order later with waveformLoadOrder[6].
Each order defines waveformCoefficient[n,m] for m = -2,...,2 and the coefficient vector

  waveformMultipoles[n] = {c(n,-2), c(n,-1), c(n,0), c(n,1), c(n,2)}.

These compact quantities omit the overall PM factor; they are not the public PM contributions.

Only m = 0,1,2 and positive function IDs are stored explicitly. Negative-m coefficients
are generated by niceConjugate, which reverses function/polynomial IDs and I -> -I.
The negative-ID definitions conjugate the generators through niceConjugateG. For positive
real y, v and \[Epsilon], the negative-m quadrupole coefficients are the complex conjugates
of the corresponding positive-m coefficients. These relations were checked in the original
construction; the 6PM-9PM negative-mode expressions also agree textually after conjugation.

  explicitCoefficient = niceExpandAll[waveformCoefficient[n,m]];

This resolves the shared expressions into niceG[label,y]. Generator weights are at most 9.
Labels are words in {0,1,2}, corresponding to letters {0,I,-I}; label length is the weight.

============================================================================================
6. EXPLICIT CONVERSION TO POLYLOGARITHMS
============================================================================================

The two conversion files define the same generators in equivalent notations. The GPL
convention is

  G(a1,...,an;y) = Integrate[G(a2,...,an;t)/(t-a1), {t,0,y}],
  G(;y) = 1,   G(a;y) = Log[1-y/a] (a != 0),   G(0,...,0;y) = Log[y]^n/n!.

PolyLogTools notation:

  Get["/path/to/nice_generators_to_HPL_PolyLogTools.wl"];
  coefficientGPL = niceExpandAll[waveformCoefficient[n,m]] /. niceToGPL;
  contributionGPL = (coefficientGPL/(b v^2)^n) /. \[Epsilon] -> 1/(b v^2);

Built-in Mathematica notation (15.0 or later):

  Get["/path/to/nice_generators_to_HPL_Mathematica.wl"];
  coefficientHPL = niceExpandAll[waveformCoefficient[n,m]] /. niceToGeneralizedPolyLog;
  contributionHPL = (coefficientHPL/(b v^2)^n) /. \[Epsilon] -> 1/(b v^2);

Mathematica can rewrite GeneralizedPolyLog in terms of Log, PolyLog or HarmonicPolyLog.
The public accessor performs the built-in conversion automatically, resolving shared
expressions recursively instead of first expanding the complete non-minimal polynomial.

Polylogarithmic expressions can become much larger than the compact representation,
especially from 6PM onwards. Work order by order and mode by mode, and use the compact
representation when the explicit polylogarithmic form is unnecessary.


==> anc/anc_9PM-10PN/restore_folder.wl <==
(* ::Package:: *)

(* restore_folder.wl
   Restores waveform_l2_0-9PM_10PN/ from waveform_l2_0-9PM_10PN.parquet next to this script.
   Requires Wolfram Language / Mathematica 14.2 or later (built-in Parquet import).

   Usage (the .parquet file and this script in the same directory):
     - command line :  wolframscript -file restore_folder.wl
     - notebook     :  Get["/path/to/restore_folder.wl"]
   Optional, set before running:
     restoreParquetFile      = "/path/to/waveform_l2_0-9PM_10PN.parquet";
     restoreTargetDirectory  = "/path/where/the/folder/is/created";

   The Parquet table has one row per text chunk with columns
     path (relative file path), part (chunk index), content (text), sha256, bytes (of the whole file).
   Every restored file is checked against its SHA-256 checksum. *)

Module[{here, parquet, target, rows, files, nOK = 0},
  here = If[StringQ[$InputFileName] && $InputFileName =!= "",
    DirectoryName[$InputFileName], Directory[]];
  parquet = If[StringQ[restoreParquetFile], restoreParquetFile,
    FileNameJoin[{here, "waveform_l2_0-9PM_10PN.parquet"}]];
  target = If[StringQ[restoreTargetDirectory], restoreTargetDirectory, here];
  If[! FileExistsQ[parquet],
    Print["Parquet file not found: ", parquet]; Abort[]];
  Print["Reading ", parquet, " ..."];

  rows = Normal[Import[parquet, "Tabular"]];  (* list of associations, one per row *)
  files = GroupBy[rows, #["path"] &];
  KeyValueMap[
    Function[{path, chunks},
      Module[{file, stream, sorted, hash},
        file = FileNameJoin[Prepend[StringSplit[path, "/"], target]];
        Quiet @ CreateDirectory[DirectoryName[file], CreateIntermediateDirectories -> True];
        sorted = SortBy[chunks, #["part"] &];
        stream = OpenWrite[file, BinaryFormat -> True, CharacterEncoding -> "ASCII"];
        Scan[WriteString[stream, #["content"]] &, sorted];
        Close[stream];
        hash = FileHash[file, "SHA256", "HexString"];
        If[hash === sorted[[1, "sha256"]] && FileByteCount[file] === sorted[[1, "bytes"]],
          nOK++; Print["  ok      ", path],
          Print["  FAILED  ", path, "  (checksum mismatch)"]]
      ]],
    files];

  Print[nOK, " of ", Length[files], " files restored and verified in ",
    FileNameJoin[{target, First[StringSplit[First[Keys[files]], "/"]]}]];
  If[nOK =!= Length[files], Print["Restoration failed verification."]; Abort[]];
]


==> anc/anc_Fluxes/angmomloss_static.m <==
(* Ancillary coverage: 2PM through 10PM, common 10PN.
   Higher PM entries omitted; retained PM expressions and GPL definitions unchanged. *)
(* Exact1SF scattering results, G=c=1. M:background mass; mu:small mass; b:incoming impact parameter; v:incoming speed.
 Common10PN cutoff: normalized velocity powers through 24.
 Only GPL constants have auxiliary definitions. GeneralizedPolyLog numerical evaluation requires Mathematica15.0.1.
 Static angular loss is excluded from radiative angular momentum and included in the dissipative angle. *)
ClearAll[angmomlossStaticPM, angmomlossStatic];
angmomlossStaticPM = <|
  2 -> mu^2*(M/b)^1*v^(2)*((16/5))*(
    1
    + v^(2)*(
      (288/35)
    )/((16/5))
    + v^(4)*(
      (3568/315)
    )/((16/5))
    + v^(6)*(
      (47008/3465)
    )/((16/5))
    + v^(8)*(
      (690064/45045)
    )/((16/5))
    + v^(10)*(
      (754912/45045)
    )/((16/5))
    + v^(12)*(
      (13768592/765765)
    )/((16/5))
    + v^(14)*(
      (277026656/14549535)
    )/((16/5))
    + v^(16)*(
      (290651696/14549535)
    )/((16/5))
    + v^(18)*(
      (6965623648/334639305)
    )/((16/5))
    + v^(20)*(
      (36098500496/1673196525)
    )/((16/5))
  ),
  3 -> mu^2*(M/b)^2*v^(2)*((24/5)*Pi)*(
    1
    + v^(2)*(
      (306/35)*Pi
    )/((24/5)*Pi)
    + v^(4)*(
      (34/3)*Pi
    )/((24/5)*Pi)
    + v^(6)*(
      (3064/231)*Pi
    )/((24/5)*Pi)
    + v^(8)*(
      (44452/3003)*Pi
    )/((24/5)*Pi)
    + v^(10)*(
      (241454/15015)*Pi
    )/((24/5)*Pi)
    + v^(12)*(
      (4383766/255255)*Pi
    )/((24/5)*Pi)
    + v^(14)*(
      (17584436/969969)*Pi
    )/((24/5)*Pi)
    + v^(16)*(
      (18406400/969969)*Pi
    )/((24/5)*Pi)
    + v^(18)*(
      (440339890/22309287)*Pi
    )/((24/5)*Pi)
  ),
  4 -> mu^2*(M/b)^3*v^(-2)*((-48/5))*(
    1
    + v^(2)*(
      (-192/7)
    )/((-48/5))
    + v^(4)*(
      (-1664/63)
    )/((-48/5))
    + v^(6)*(
      (-165632/3465)
    )/((-48/5))
    + v^(8)*(
      (-393088/5005)
    )/((-48/5))
    + v^(10)*(
      (-5142784/45045)
    )/((-48/5))
    + v^(12)*(
      (-23403904/153153)
    )/((-48/5))
    + v^(14)*(
      (-2815314176/14549535)
    )/((-48/5))
    + v^(16)*(
      (-685737088/2909907)
    )/((-48/5))
    + v^(18)*(
      (-13334223616/47805615)
    )/((-48/5))
    + v^(20)*(
      (-540551885696/1673196525)
    )/((-48/5))
  ),
  5 -> mu^2*(M/b)^4*v^(-2)*((-192/5)*Pi)*(
    1
    + v^(2)*(
      (-4098/35)*Pi
    )/((-192/5)*Pi)
    + v^(4)*(
      (-22936/105)*Pi
    )/((-192/5)*Pi)
    + v^(6)*(
      (-1051067/3080)*Pi
    )/((-192/5)*Pi)
    + v^(8)*(
      (-5136139/10920)*Pi
    )/((-192/5)*Pi)
    + v^(10)*(
      (-18104057/30030)*Pi
    )/((-192/5)*Pi)
    + v^(12)*(
      (-150611023/204204)*Pi
    )/((-192/5)*Pi)
    + v^(14)*(
      (-33899300557/38798760)*Pi
    )/((-192/5)*Pi)
    + v^(16)*(
      (-39224378821/38798760)*Pi
    )/((-192/5)*Pi)
    + v^(18)*(
      (-73240641709/63740820)*Pi
    )/((-192/5)*Pi)
  ),
  6 -> mu^2*(M/b)^5*v^(-6)*((16))*(
    1
    + v^(2)*(
      (-256/5)
    )/((16))
    + v^(4)*(
      (-288/5)*Pi^(2)
      + (-22736/45)
    )/((16))
    + v^(6)*(
      (-1368/7)*Pi^(2)
      + (-3709184/3465)
    )/((16))
    + v^(8)*(
      (-12386/35)*Pi^(2)
      + (-81028352/45045)
    )/((16))
    + v^(10)*(
      (-390659/770)*Pi^(2)
      + (-1785088/693)
    )/((16))
    + v^(12)*(
      (-656804/1001)*Pi^(2)
      + (-2515977472/765765)
    )/((16))
    + v^(14)*(
      (-8030023/10010)*Pi^(2)
      + (-6295551744/1616615)
    )/((16))
    + v^(16)*(
      (-80526766/85085)*Pi^(2)
      + (-7090648832/1616615)
    )/((16))
    + v^(18)*(
      (-3522119021/3233230)*Pi^(2)
      + (-31182301952/6561555)
    )/((16))
    + v^(20)*(
      (-1990526116/1616615)*Pi^(2)
      + (-927212569856/185910725)
    )/((16))
  ),
  7 -> mu^2*(M/b)^6*v^(-6)*((384/5)*Pi)*(
    1
    + v^(2)*(
      (-10032/35)*Pi
    )/((384/5)*Pi)
    + v^(4)*(
      (-46558/21)*Pi
      + (-144/5)*Pi^(3)
    )/((384/5)*Pi)
    + v^(6)*(
      (-23891353/4620)*Pi
      + (-2664/35)*Pi^(3)
    )/((384/5)*Pi)
    + v^(8)*(
      (-964114531/120120)*Pi
      + (-4384/35)*Pi^(3)
    )/((384/5)*Pi)
    + v^(10)*(
      (-141045473/13728)*Pi
      + (-132943/770)*Pi^(3)
    )/((384/5)*Pi)
    + v^(12)*(
      (-32259912761/2722720)*Pi
      + (-3504931/16016)*Pi^(3)
    )/((384/5)*Pi)
    + v^(14)*(
      (-23542646079/1847560)*Pi
      + (-21163477/80080)*Pi^(3)
    )/((384/5)*Pi)
    + v^(16)*(
      (-30460732153/2351440)*Pi
      + (-42094541/136136)*Pi^(3)
    )/((384/5)*Pi)
    + v^(18)*(
      (-2970204899979/237965728)*Pi
      + (-351943477/994840)*Pi^(3)
    )/((384/5)*Pi)
  ),
  8 -> mu^2*(M/b)^7*v^(-10)*((-112/5))*(
    1
    + v^(2)*(
      (36256/175)
    )/((-112/5))
    + v^(4)*(
      (864/5)*Pi^(2)
      + (101216/525)
    )/((-112/5))
    + v^(6)*(
      (-10728/35)*Pi^(2)
      + (-4402432/693)
    )/((-112/5))
    + v^(8)*(
      (-97162/35)*Pi^(2)
      + (-943314032/45045)
    )/((-112/5))
    + v^(10)*(
      (-4343279/770)*Pi^(2)
      + (-1736032096/45045)
    )/((-112/5))
    + v^(12)*(
      (-659395/91)*Pi^(2)
      + (-209663909888/3828825)
    )/((-112/5))
    + v^(14)*(
      (-53609407/7280)*Pi^(2)
      + (-124848766976/1865325)
    )/((-112/5))
    + v^(16)*(
      (-2066804149/340340)*Pi^(2)
      + (-217373851648/2909907)
    )/((-112/5))
    + v^(18)*(
      (-88395574511/25865840)*Pi^(2)
      + (-3742210482176/47805615)
    )/((-112/5))
    + v^(20)*(
      (934592929/1616615)*Pi^(2)
      + (-6871374782464/88062975)
    )/((-112/5))
  ),
  9 -> mu^2*(M/b)^8*v^(-10)*((-576/5)*Pi)*(
    1
    + v^(2)*(
      (6528/5)*Pi
    )/((-576/5)*Pi)
    + v^(4)*(
      (11404/15)*Pi
      + (1152/5)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(6)*(
      (-85439371/3080)*Pi
      + (17028/35)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(8)*(
      (-2121191659/24024)*Pi
      + (30377/35)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(10)*(
      (-10011084229/68640)*Pi
      + (832554/385)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(12)*(
      (-730748220953/4084080)*Pi
      + (1223369/260)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(14)*(
      (-1853955767223559/9932482560)*Pi
      + (2724880157/320320)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(16)*(
      (-1714845955686091/9932482560)*Pi
      + (295048212461/21781760)*Pi^(3)
    )/((-576/5)*Pi)
    + v^(18)*(
      (-8025976156707601/57111774720)*Pi
      + (1171262980183/59121920)*Pi^(3)
    )/((-576/5)*Pi)
  ),
  10 -> mu^2*(M/b)^9*v^(-14)*((144/5))*(
    1
    + v^(2)*(
      (-74528/175)
    )/((144/5))
    + v^(4)*(
      (-288)*Pi^(2)
      + (6342704/3675)
    )/((144/5))
    + v^(6)*(
      (121608/35)*Pi^(2)
      + (188482144/17325)
    )/((144/5))
    + v^(8)*(
      (38848/5)*Pi^(2)
      + (864/5)*Pi^(4)
      + (-9332502352/143325)
    )/((144/5))
    + v^(10)*(
      (-6518982/385)*Pi^(2)
      + (5616/7)*Pi^(4)
      + (-543342695776/1576575)
    )/((144/5))
    + v^(12)*(
      (-1059737233/20020)*Pi^(2)
      + (70188/35)*Pi^(4)
      + (-2209441032752/2977975)
    )/((144/5))
    + v^(14)*(
      (-292977931/5720)*Pi^(2)
      + (1454976/385)*Pi^(4)
      + (-185858195801504/169744575)
    )/((144/5))
    + v^(16)*(
      (-8973919001/10890880)*Pi^(2)
      + (22255041/3640)*Pi^(4)
      + (-673498674282496/509233725)
    )/((144/5))
    + v^(18)*(
      (14579015821679/165541376)*Pi^(2)
      + (11100207/1232)*Pi^(4)
      + (-36639184617472/25741485)
    )/((144/5))
    + v^(20)*(
      (10561425506509/51731680)*Pi^(2)
      + (848684631/68068)*Pi^(4)
      + (-16612935710621696/11712375675)
    )/((144/5))
  )
|>;
angmomlossStatic = Total[Values[angmomlossStaticPM]];

